On Negative Sampling for Audio-Visual Contrastive Learning from Movies

The abundance and ease of utilizing sound, along with the fact that auditory clues reveal a plethora of information about what happens in a scene, make the audio-visual space an intuitive choice for representation learning. In this paper, we explore the efficacy of audio-visual self-supervised learning from uncurated long-form content i.e movies. Studying its differences with conventional short-form content, we identify a non-i.i.d distribution of data, driven by the nature of movies. Specifically, we find long-form content to naturally contain a diverse set of semantic concepts (semantic diversity), where a large portion of them, such as main characters and environments often reappear frequently throughout the movie (reoccurring semantic concepts). In addition, movies often contain content-exclusive artistic artifacts, such as color palettes or thematic music, which are strong signals for uniquely distinguishing a movie (non-semantic consistency). Capitalizing on these observations, we comprehensively study the effect of emphasizing within-movie negative sampling in a contrastive learning setup. Our view is different from those of prior works who consider within-video positive sampling, inspired by the notion of semantic persistency over time, and operate in a short-video regime. Our empirical findings suggest that, with certain modifications, training on uncurated long-form videos yields representations which transfer competitively with the state-of-the-art to a variety of action recognition and audio classification tasks.

==> figures/kld.py <==
import numpy as np

def compute_probs(data, n=10): 
    h, e = np.histogram(data, n)
    p = h/data.shape[0]
    return e, p

def get_probs(pin, qin):
    list_of_tuples = (list(filter(lambda x: (x[0]!=0) & (x[1]!=0), zip(pin, qin))))
    p = np.array([p[0] for p in list_of_tuples])
    q = np.array([p[1] for p in list_of_tuples])
    return p, q

def kl_divergence(source, target, n_bins=100):
    e, p = compute_probs(source, n=n_bins)
    _, q = compute_probs(target, n=e)
    p, q = get_probs(p, q)
    return np.sum(p*np.log(p/q))


# S: similarity of within-content negative pairs
# D: similarity of cross-content negative pairs
kl = (kl_divergence(S, D) + kl_divergence(D, S)) / 2
